SAUSAGE: Security Analysis of Unix domain Socket Usage in Android

The Android operating system is currently the most popular mobile operating system in the world. Android is based on Linux and therefore inherits its features including its Inter-Process Communication (IPC) mechanisms. These mechanisms are used by processes to communicate with one another and are extensively used in Android. While Android-specific IPC mechanisms have been studied extensively, Unix domain sockets have not been examined comprehensively, despite playing a crucial role in the IPC of highly privileged system daemons. In this paper, we propose SAUSAGE, an efficient novel static analysis framework to study the security properties of these sockets. SAUSAGE considers access control policies implemented in the Android security model, as well as authentication checks implemented by the daemon binaries. It is a fully static analysis framework, specifically designed to analyze Unix domain socket usage in Android system daemons, at scale. We use this framework to analyze 200 Android images across eight popular smartphone vendors spanning Android versions 7-9. As a result, we uncover multiple access control misconfigurations and insecure authentication checks. Our notable findings include a permission bypass in highly privileged Qualcomm system daemons and an unprotected socket that allows an untrusted app to set the scheduling priority of other processes running on the system, despite the implementation of mandatory SELinux policies. Ultimately, the results of our analysis are worrisome; all vendors except the Android Open Source Project (AOSP) have access control issues, allowing an untrusted app to communicate to highly privileged daemons through Unix domain sockets introduced by hardware manufacturer or vendor customization.

==> figures/thesis_barchart.py <==
# libraries
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
import pandas as pd
 
# y-axis in bold
# rc('font', weight='bold')
 
# Values of each group
# bars1 = [18,20,25,24,22,25,18,14]
# bars2 = [0,1,7,1,4,2,6,1]

# bars1 = [14, 18, 20, 25, 18, 24, 22, 25]
# bars2 = [1, 0, 1, 7, 6, 1, 4, 2]

bars1 = [42, 34, 13, 14, 17] # AOSP
bars2 = [3, 4, 1, 0, 0] # Qualcomm
bars3 = [2, 2, 1, 2, 1] # Vendor Specific

bar3_bottom = [x + y for x, y in zip(bars1, bars2)]

# The position of the bars on the x-axis
r= [x * 2 for x in [0,1,2,3,4]]
 
# Names of group and bar width
names = ['7.0.0','7.1.1','8.0.0','8.1.0', '9.0.0']
barWidth = 1


plt.grid(axis='y', zorder=0)
# Create brown bars
plt.bar(r, bars1, color='#5899da', edgecolor='white', width=barWidth, zorder=3, label='AOSP')
# Create green bars (middle), on top of the first ones
plt.bar(r, bars2, bottom=bars1, color='#ed4a7b', edgecolor='white', width=barWidth, zorder=3, label='Qualcomm')
# # Create green bars (top)
plt.bar(r, bars3, bottom=bar3_bottom, color='#F7D564', edgecolor='white', width=barWidth, zorder=3, label='Vendor-specific')
 
# Custom X axis
plt.xticks(r, names, fontweight='normal', fontsize=9)
# plt.yticks()
plt.xlabel("Android Version")
plt.ylabel("# Accessible Daemons")
plt.legend()
 
# Show graphic
#plt.show()
plt.savefig('fig3.5.pdf')
